Search for an axion-like particle in radiative $J/\psi$ decays

We search for an axion-like particle (ALP) $a$ through the process $\psi(3686)\rightarrow\pi^+\pi^-J/\psi$, $J/\psi\rightarrow\gamma a$, $a\rightarrow\gamma\gamma$ in a data sample of $(2.71\pm0.01)\times10^9$ $\psi(3686)$ events collected by the BESIII detector. No significant ALP signal is observed over the expected background, and the upper limits on the branching fraction of the decay $J/\psi\rightarrow\gamma a$ and the ALP-photon coupling constant $g_{a\gamma\gamma}$ are set at 95% confidence level in the mass range of $0.165\leq m_a\leq2.84\,\mbox{GeV}/c^2$. The limits on $B(J/\psi\rightarrow\gamma a)$ range from $8.3\times10^{-8}$ to $1.8\times10^{-6}$ over the search region, and the constraints on the ALP-photon coupling are the most stringent to date for $0.165\leq m_a\leq1.468\,\mbox{GeV}/c^2$.

==> anc/bes3.txt <==
m_a (GeV/c^2)   UL_BF			  UL_gagg (GeV^-1)
0.165           1.88149e-07       0.000493034
0.168           1.64196e-07       0.000460655
0.171           1.55157e-07       0.000447867
0.174           1.66027e-07       0.000463365
0.177           2.00414e-07       0.000509179
0.18            2.52377e-07       0.000571483
0.183           3.0501e-07        0.000628363
0.186           3.34062e-07       0.000657722
0.189           3.31732e-07       0.00065554
0.192           2.99678e-07       0.000623176
0.195           2.54294e-07       0.000574157
0.198           2.17822e-07       0.000531488
0.201           2.02676e-07       0.000512773
0.204           2.10821e-07       0.000523076
0.207           2.3606e-07        0.000553609
0.21            2.64863e-07       0.000586526
0.213           2.78806e-07       0.000601887
0.216           2.64484e-07       0.000586341
0.219           2.2562e-07        0.000541663
0.222           1.8062e-07        0.000484746
0.225           1.46879e-07       0.000437222
0.228           1.34631e-07       0.000418684
0.231           1.44494e-07       0.000433844
0.234           1.66188e-07       0.000465376
0.237           1.78071e-07       0.000481833
0.24            1.60412e-07       0.000457422
0.243           1.23815e-07       0.00040196
0.246           9.35725e-08       0.00034952
0.249           8.27179e-08       0.000328699
0.252           8.6262e-08        0.000335747
0.255           1.01083e-07       0.000363534
0.258           1.22616e-07       0.000400484
0.261           1.46198e-07       0.000437409
0.264           1.70046e-07       0.000471855
0.267           1.95483e-07       0.000506045
0.27            2.14432e-07       0.000530139
0.273           2.16934e-07       0.000533359
0.276           2.01732e-07       0.000514465
0.279           1.78897e-07       0.000484601
0.282           1.61623e-07       0.000460734
0.285           1.58031e-07       0.000455707
0.288           1.64842e-07       0.00046555
0.291           1.7567e-07        0.000480729
0.294           1.85679e-07       0.000494371
0.297           1.94011e-07       0.000505482
0.3             2.01324e-07       0.000515068
0.303           2.07676e-07       0.000523279
0.306           2.20571e-07       0.000539436
0.309           2.43315e-07       0.000566731
0.312           2.73631e-07       0.000601177
0.315           3.02685e-07       0.000632476
0.318           3.37571e-07       0.000668131
0.321           3.71495e-07       0.000701112
0.324           3.9632e-07        0.000724381
0.327           3.97563e-07       0.00072574
0.33            3.6013e-07        0.000690944
0.333           3.05766e-07       0.000636861
0.336           2.60489e-07       0.000588007
0.339           2.40933e-07       0.000565685
0.342           2.47217e-07       0.0005732
0.345           2.69154e-07       0.000598287
0.348           2.95858e-07       0.000627471
0.351           1.58665e-07       0.000459661
0.354           1.6224e-07        0.000464966
0.357           1.69063e-07       0.000474802
0.36            1.73175e-07       0.000480705
0.363           1.82469e-07       0.000493606
0.366           1.88108e-07       0.000501349
0.369           1.96626e-07       0.000512755
0.372           1.99328e-07       0.000516447
0.375           2.13325e-07       0.000534462
0.378           2.32143e-07       0.000557737
0.381           2.77284e-07       0.000609778
0.384           3.33301e-07       0.000668784
0.387           3.78636e-07       0.000713079
0.39            3.94814e-07       0.000728424
0.393           3.78225e-07       0.000713223
0.396           3.40048e-07       0.000676525
0.399           3.03018e-07       0.00063887
0.402           2.8262e-07        0.000617228
0.405           2.96533e-07       0.000632482
0.408           3.45475e-07       0.000682949
0.411           4.19164e-07       0.000752561
0.414           4.76766e-07       0.000802922
0.417           4.82247e-07       0.000807845
0.42            4.42153e-07       0.000773844
0.423           3.9435e-07        0.00073111
0.426           3.6473e-07        0.000703403
0.429           3.67898e-07       0.00070674
0.432           3.92303e-07       0.000730106
0.435           4.21696e-07       0.000757277
0.438           4.35027e-07       0.000769475
0.441           4.32028e-07       0.000767141
0.444           4.14677e-07       0.000751897
0.447           3.96824e-07       0.000735847
0.45            3.83422e-07       0.000723626
0.453           3.8542e-07        0.000725823
0.456           4.11269e-07       0.000750094
0.459           4.68517e-07       0.000800951
0.6             4.93237e-07       0.000841829
0.603           4.50131e-07       0.000804674
0.606           4.10817e-07       0.000769186
0.609           3.76676e-07       0.000736968
0.612           3.41012e-07       0.00070163
0.615           3.07811e-07       0.000667
0.618           2.87383e-07       0.000644875
0.621           3.02945e-07       0.000662507
0.624           3.16023e-07       0.000677068
0.627           3.53142e-07       0.000716165
0.63            4.04678e-07       0.000767114
0.633           4.40203e-07       0.000800572
0.636           4.25531e-07       0.000787607
0.639           3.62664e-07       0.000727557
0.642           2.86887e-07       0.000647505
0.645           2.36651e-07       0.000588459
0.648           2.13722e-07       0.00055958
0.651           2.14452e-07       0.000560892
0.654           2.35545e-07       0.000588205
0.657           2.65243e-07       0.000624588
0.66            2.98044e-07       0.000662511
0.663           3.14675e-07       0.000681187
0.666           3.1073e-07        0.000677347
0.669           2.81499e-07       0.000645124
0.672           2.41356e-07       0.000597751
0.675           2.00964e-07       0.000545806
0.678           1.72952e-07       0.000506677
0.681           1.59584e-07       0.000487029
0.684           1.59155e-07       0.0004867
0.687           1.6852e-07        0.000501154
0.69            1.87555e-07       0.00052906
0.693           2.07417e-07       0.00055675
0.696           2.29349e-07       0.000585847
0.699           2.44235e-07       0.000604977
0.702           2.62572e-07       0.000627712
0.705           2.87807e-07       0.000657641
0.708           3.2996e-07        0.000704649
0.711           3.88651e-07       0.000765291
0.714           4.60967e-07       0.000834043
0.717           5.2959e-07        0.000894606
0.72            5.83931e-07       0.000940052
0.723           6.20894e-07       0.000970043
0.726           6.37336e-07       0.00098351
0.729           6.37221e-07       0.000984132
0.732           6.40028e-07       0.000987013
0.735           6.34749e-07       0.000983651
0.738           6.09297e-07       0.000964435
0.741           5.67957e-07       0.000931828
0.744           5.39232e-07       0.000908629
0.747           5.18532e-07       0.00089168
0.75            4.75538e-07       0.000854551
0.753           4.82263e-07       0.000861217
0.756           4.89944e-07       0.000868702
0.759           4.72545e-07       0.000853783
0.762           4.3301e-07        0.000817908
0.765           3.91095e-07       0.000777908
0.768           3.72678e-07       0.000759953
0.771           3.93626e-07       0.00078162
0.774           4.36928e-07       0.000824128
0.777           4.96006e-07       0.00087876
0.78            5.30627e-07       0.000909621
0.783           5.27078e-07       0.000907284
0.786           4.80655e-07       0.000867089
0.789           4.33277e-07       0.000823897
0.792           3.99372e-07       0.000791632
0.795           3.95967e-07       0.000788879
0.798           3.97847e-07       0.000791383
0.801           3.93952e-07       0.000788132
0.804           3.6963e-07        0.000764033
0.807           3.21966e-07       0.00071365
0.81            2.77386e-07       0.000662943
0.813           2.35263e-07       0.000611034
0.816           2.20725e-07       0.00059234
0.819           2.04133e-07       0.000570112
0.822           2.13245e-07       0.000583181
0.825           2.14042e-07       0.000584755
0.828           2.46455e-07       0.000627995
0.831           2.95795e-07       0.000688568
0.834           3.82942e-07       0.000784121
0.837           4.96311e-07       0.000893431
0.84            6.10486e-07       0.000991724
0.843           6.85914e-07       0.0010521
0.846           7.00938e-07       0.00106447
0.849           6.60765e-07       0.00103441
0.852           5.78993e-07       0.000969125
0.855           4.97943e-07       0.000899517
0.858           4.34651e-07       0.000841139
0.861           4.16392e-07       0.000824002
0.864           4.26746e-07       0.000834916
0.867           4.79773e-07       0.00088605
0.87            5.5891e-07        0.000957184
0.873           6.64591e-07       0.00104469
0.876           7.74316e-07       0.00112864
0.879           8.76971e-07       0.00120221
0.882           9.5999e-07        0.00125895
0.885           1.02267e-06       0.00130058
0.888           1.06176e-06       0.00132641
0.891           1.04633e-06       0.00131793
0.894           9.80887e-07       0.00127721
0.897           8.77756e-07       0.00120931
0.9             7.53128e-07       0.00112121
1.011           6.44167e-07       0.00107567
1.014           6.21444e-07       0.00105766
1.017           5.83778e-07       0.0010262
1.02            5.41688e-07       0.000989571
1.023           4.95929e-07       0.00094787
1.026           4.43999e-07       0.00089784
1.029           4.03365e-07       0.000856698
1.032           3.82767e-07       0.000835445
1.035           3.76665e-07       0.000829664
1.038           3.93158e-07       0.000848563
1.041           4.03281e-07       0.000860362
1.044           4.20058e-07       0.000879046
1.047           4.13516e-07       0.000873141
1.05            4.19233e-07       0.000880132
1.053           4.22732e-07       0.000884784
1.056           4.53731e-07       0.000917677
1.059           4.8561e-07        0.000950435
1.062           5.28778e-07       0.000992898
1.065           5.6096e-07        0.00102382
1.068           5.72403e-07       0.00103539
1.071           5.5913e-07        0.00102448
1.074           5.28845e-07       0.00099749
1.077           5.06371e-07       0.000977185
1.08            4.8025e-07        0.000952744
1.083           4.67814e-07       0.000941415
1.086           4.5008e-07        0.000924471
1.089           4.57921e-07       0.000933575
1.092           4.62977e-07       0.000939812
1.095           4.87769e-07       0.000965778
1.098           5.23145e-07       0.00100136
1.101           5.80166e-07       0.00105577
1.104           6.48908e-07       0.00111789
1.107           7.19033e-07       0.00117815
1.11            7.78247e-07       0.00122716
1.113           8.09994e-07       0.00125344
1.116           8.05131e-07       0.00125117
1.119           7.50974e-07       0.00120982
1.122           6.71811e-07       0.00114566
1.125           5.85413e-07       0.00107076
1.128           5.18213e-07       0.00100866
1.131           4.64603e-07       0.000956228
1.134           4.41209e-07       0.000932987
1.137           4.29835e-07       0.000922016
1.14            4.31283e-07       0.00092471
1.143           4.37791e-07       0.000932816
1.146           4.46289e-07       0.000942998
1.149           4.61214e-07       0.000959834
1.152           4.65584e-07       0.000965579
1.155           4.81314e-07       0.000982989
1.158           4.97957e-07       0.0010011
1.161           5.4749e-07        0.00105104
1.164           6.10822e-07       0.00111158
1.167           6.99777e-07       0.00119129
1.17            7.93165e-07       0.00126991
1.173           8.8926e-07        0.00134637
1.176           9.76495e-07       0.00141268
1.179           1.04911e-06       0.00146616
1.182           1.10089e-06       0.00150385
1.185           1.12799e-06       0.00152422
1.188           1.12671e-06       0.00152535
1.191           1.09077e-06       0.00150279
1.194           1.02741e-06       0.0014604
1.197           9.46118e-07       0.00140329
1.2             1.1974e-06        0.00158077
1.204           1.09051e-06       0.00151124
1.208           1.02767e-06       0.00146966
1.212           9.32627e-07       0.00140256
1.216           7.87468e-07       0.00129111
1.22            6.72604e-07       0.00119539
1.224           5.96896e-07       0.00112814
1.228           5.95512e-07       0.00112889
1.232           6.08475e-07       0.00114319
1.236           6.16173e-07       0.00115252
1.24            6.13416e-07       0.00115206
1.244           5.9849e-07        0.00114006
1.248           5.81928e-07       0.00112627
1.252           5.45041e-07       0.00109203
1.256           5.17106e-07       0.00106567
1.26            5.19088e-07       0.00106973
1.264           5.16154e-07       0.00106872
1.268           5.28788e-07       0.00108378
1.272           5.13059e-07       0.00106958
1.276           4.56012e-07       0.0010103
1.28            3.77259e-07       0.000920705
1.284           3.58587e-07       0.000899371
1.288           3.25688e-07       0.00085879
1.292           3.37693e-07       0.000876184
1.296           3.29177e-07       0.000866764
1.3             3.3879e-07        0.000881062
1.304           4.02244e-07       0.000961934
1.308           5.33813e-07       0.00111035
1.312           6.44173e-07       0.00122217
1.316           7.56821e-07       0.00132739
1.32            8.02088e-07       0.00136926
1.324           7.93662e-07       0.00136481
1.328           7.09679e-07       0.00129321
1.332           6.24515e-07       0.00121561
1.336           5.07411e-07       0.00109798
1.34            4.89274e-07       0.00108039
1.344           5.28403e-07       0.00112509
1.348           5.80638e-07       0.00118184
1.352           6.45326e-07       0.00124854
1.356           6.61407e-07       0.00126665
1.36            6.765e-07         0.00128371
1.364           7.27296e-07       0.00133385
1.368           7.68224e-07       0.00137378
1.372           7.96227e-07       0.00140158
1.376           8.47313e-07       0.00144894
1.38            9.43263e-07       0.00153207
1.384           1.1008e-06        0.00165865
1.388           1.1719e-06        0.00171509
1.392           1.18175e-06       0.00172603
1.396           1.10239e-06       0.00167073
1.4             1.01902e-06       0.00160984
1.404           9.56566e-07       0.00156317
1.408           8.78121e-07       0.00150103
1.412           7.70653e-07       0.00140931
1.416           6.42712e-07       0.0012899
1.42            5.26329e-07       0.00116991
1.424           4.85436e-07       0.00112608
1.428           4.34893e-07       0.00106826
1.432           3.96064e-07       0.00102178
1.436           3.50203e-07       0.000962998
1.44            2.92455e-07       0.000882044
1.444           2.44535e-07       0.000808411
1.448           2.34745e-07       0.000793897
1.452           2.58604e-07       0.000835205
1.456           2.75588e-07       0.000864209
1.46            3.32363e-07       0.00095129
1.464           4.5594e-07        0.00111682
1.468           5.88614e-07       0.00127195
1.472           7.27645e-07       0.00141758
1.476           8.34126e-07       0.00152138
1.48            9.29457e-07       0.00160982
1.484           1.0395e-06        0.00170655
1.488           1.07691e-06       0.00174119
1.492           1.01295e-06       0.00169279
1.496           8.99503e-07       0.00159907
1.5             7.95086e-07       0.00150708
1.504           7.46428e-07       0.00146383
1.508           7.42227e-07       0.00146331
1.512           7.53135e-07       0.00147768
1.516           6.81897e-07       0.00140956
1.52            6.47881e-07       0.00137739
1.524           6.48827e-07       0.00138186
1.528           6.63529e-07       0.00140096
1.532           7.24471e-07       0.0014676
1.536           7.78019e-07       0.00152474
1.54            7.64454e-07       0.00151525
1.544           7.44955e-07       0.00149965
1.548           6.77598e-07       0.00143393
1.552           6.51922e-07       0.00141015
1.556           5.82081e-07       0.00133594
1.56            5.72037e-07       0.00132782
1.564           6.227e-07         0.00138901
1.568           6.68715e-07       0.00144321
1.572           7.23167e-07       0.00150479
1.576           7.1772e-07        0.0015031
1.58            7.86572e-07       0.00157775
1.584           8.15229e-07       0.00161054
1.588           8.57099e-07       0.00165583
1.592           8.38351e-07       0.00164205
1.596           7.90988e-07       0.00159932
1.6             7.91872e-07       0.00160458
1.604           8.57253e-07       0.00167409
1.608           8.67842e-07       0.00168903
1.612           8.50798e-07       0.00167698
1.616           7.65594e-07       0.00159521
1.62            6.44768e-07       0.00146801
1.624           5.8209e-07        0.00139874
1.628           5.4299e-07        0.00135475
1.632           5.11225e-07       0.00131824
1.636           4.41821e-07       0.00122897
1.64            4.29625e-07       0.00121534
1.644           4.64819e-07       0.00126776
1.648           5.34526e-07       0.00136341
1.652           6.00902e-07       0.00144976
1.656           6.33874e-07       0.00149332
1.66            6.47715e-07       0.00151393
1.664           7.0285e-07        0.00158166
1.668           7.40742e-07       0.0016285
1.672           7.90455e-07       0.00168723
1.676           8.16531e-07       0.00171991
1.68            8.31957e-07       0.00174125
1.684           8.9749e-07        0.00181393
1.688           9.19623e-07       0.00184168
1.692           9.19947e-07       0.00184756
1.696           9.19016e-07       0.00185222
1.7             8.93781e-07       0.00183216
1.704           8.80531e-07       0.00182409
1.708           8.9124e-07        0.00184078
1.712           8.94963e-07       0.00185031
1.716           8.80743e-07       0.00184123
1.72            8.47225e-07       0.00181147
1.724           9.23971e-07       0.00189765
1.728           1.03734e-06       0.00201701
1.732           1.05921e-06       0.00204458
1.736           1.00596e-06       0.00199883
1.74            8.77965e-07       0.00187328
1.744           8.83385e-07       0.00188505
1.748           8.86259e-07       0.00189417
1.752           8.76814e-07       0.00189012
1.756           8.88637e-07       0.00190898
1.76            8.69806e-07       0.00189479
1.764           8.74678e-07       0.00190629
1.768           8.87918e-07       0.00192696
1.772           8.95436e-07       0.00194148
1.776           8.54028e-07       0.00190233
1.78            7.84845e-07       0.00182971
1.784           7.85208e-07       0.00183624
1.788           8.10699e-07       0.00187207
1.792           7.56668e-07       0.0018147
1.796           6.93433e-07       0.0017431
1.8             6.15205e-07       0.00164742
1.804           5.99243e-07       0.00163145
1.808           6.06244e-07       0.00164658
1.812           6.35826e-07       0.00169209
1.816           6.06384e-07       0.00165817
1.82            6.29963e-07       0.00169597
1.824           7.00394e-07       0.00179451
1.828           7.7686e-07        0.00189656
1.832           7.81431e-07       0.00190884
1.836           6.76942e-07       0.00178293
1.84            5.84109e-07       0.00166206
1.844           5.76721e-07       0.00165742
1.848           5.85147e-07       0.00167547
1.852           5.84063e-07       0.00167996
1.856           5.87157e-07       0.0016905
1.86            5.34178e-07       0.0016183
1.864           5.41615e-07       0.00163548
1.868           5.76481e-07       0.0016935
1.872           6.16495e-07       0.00175774
1.876           5.75352e-07       0.00170437
1.88            5.77195e-07       0.00171345
1.884           6.68598e-07       0.00185103
1.888           7.81039e-07       0.00200816
1.892           9.02928e-07       0.00216732
1.896           9.21309e-07       0.00219758
1.9             8.70067e-07       0.00214373
1.904           8.96086e-07       0.00218387
1.908           9.02552e-07       0.00220017
1.912           8.89415e-07       0.00219253
1.916           8.21491e-07       0.00211533
1.92            7.19529e-07       0.00198743
1.924           7.50435e-07       0.00203762
1.928           8.09052e-07       0.00212403
1.932           9.0082e-07        0.00225012
1.936           8.8873e-07        0.00224385
1.94            8.97671e-07       0.00226412
1.944           1.01469e-06       0.00241683
1.948           1.12006e-06       0.00254945
1.952           1.17576e-06       0.00262265
1.956           1.1185e-06        0.0025684
1.96            1.10637e-06       0.00256489
1.964           1.20208e-06       0.00268451
1.968           1.37613e-06       0.00288415
1.972           1.39371e-06       0.00291456
1.976           1.29082e-06       0.0028166
1.98            1.02217e-06       0.00251692
1.984           8.53867e-07       0.00231008
1.988           7.2521e-07        0.00213794
1.992           6.14214e-07       0.0019759
1.996           4.82392e-07       0.00175856
2               4.0131e-07        0.00161085
2.004           5.04635e-07       0.00181415
2.008           6.6767e-07        0.00209577
2.012           8.0846e-07        0.00231622
2.016           8.62863e-07       0.00240335
2.02            8.85799e-07       0.00244579
2.024           9.66643e-07       0.00256625
2.028           1.02688e-06       0.00265675
2.032           1.04363e-06       0.00269029
2.036           8.98694e-07       0.00250769
2.04            7.4465e-07        0.00229297
2.044           7.85176e-07       0.0023652
2.048           8.12493e-07       0.00241694
2.052           8.44594e-07       0.0024755
2.056           7.27405e-07       0.00230792
2.06            6.00614e-07       0.00210684
2.064           6.36369e-07       0.00217872
2.068           6.77369e-07       0.0022583
2.072           7.80909e-07       0.00243614
2.076           7.82035e-07       0.0024494
2.08            8.331e-07         0.00254008
2.084           9.92718e-07       0.00278597
2.088           1.16555e-06       0.00303322
2.092           1.21372e-06       0.00311016
2.096           1.09134e-06       0.00296346
2.1             1.00839e-06       0.00286247
2.104           1.07462e-06       0.00296942
2.108           1.1188e-06        0.00304473
2.112           1.0041e-06        0.00289868
2.116           8.93959e-07       0.00274866
2.12            7.92192e-07       0.0026004
2.124           8.08433e-07       0.0026401
2.128           8.67024e-07       0.00274789
2.132           7.16186e-07       0.00251011
2.136           6.64563e-07       0.00243027
2.14            6.35775e-07       0.00238923
2.144           6.4669e-07        0.00242206
2.148           7.00429e-07       0.00253374
2.152           5.38605e-07       0.00223342
2.156           4.98226e-07       0.00215932
2.16            5.05676e-07       0.00218684
2.164           5.48681e-07       0.00228999
2.168           6.50335e-07       0.00250637
2.172           5.12836e-07       0.0022376
2.176           5.40656e-07       0.00230984
2.18            6.06917e-07       0.00246053
2.184           7.10927e-07       0.00267751
2.188           8.99609e-07       0.00302839
2.192           9.4195e-07        0.00311587
2.196           1.12436e-06       0.00342303
2.2             1.3351e-06        0.00375079
2.204           1.59851e-06       0.00412707
2.208           1.76026e-06       0.00435517
2.212           1.64138e-06       0.0042293
2.216           1.60275e-06       0.00420298
2.22            1.51268e-06       0.00410651
2.224           1.51703e-06       0.00413604
2.228           1.40741e-06       0.00400682
2.232           1.10002e-06       0.00356291
2.236           9.89727e-07       0.00339933
2.24            8.99661e-07       0.00326002
2.244           9.79443e-07       0.00342161
2.248           1.09741e-06       0.00364334
2.252           9.0843e-07        0.00333465
2.256           7.93144e-07       0.00313462
2.26            7.12477e-07       0.00298891
2.264           7.30576e-07       0.00304505
2.268           7.15086e-07       0.00303103
2.272           4.60197e-07       0.00244652
2.276           4.20536e-07       0.0023532
2.28            3.70736e-07       0.00222325
2.284           3.76503e-07       0.00225451
2.288           3.73412e-07       0.00225939
2.292           2.8372e-07        0.00198192
2.296           2.90881e-07       0.00201958
2.3             3.28306e-07       0.00215934
2.304           4.10202e-07       0.00242927
2.308           5.41295e-07       0.0028087
2.312           6.7177e-07        0.0031494
2.316           8.15447e-07       0.00349271
2.32            1.01594e-06       0.00392431
2.324           1.16776e-06       0.00423532
2.328           1.28617e-06       0.00447464
2.332           1.35283e-06       0.00462006
2.336           1.41446e-06       0.00475617
2.34            1.452e-06         0.00485175
2.344           1.43134e-06       0.00485019
2.348           1.35213e-06       0.00474667
2.352           1.20838e-06       0.00451845
2.356           1.04631e-06       0.00423397
2.36            9.40062e-07       0.00404152
2.364           8.73417e-07       0.00392324
2.368           8.34094e-07       0.00386126
2.372           9.00563e-07       0.00404098
2.376           9.71189e-07       0.00422677
2.38            1.03329e-06       0.00439154
2.384           1.04721e-06       0.00445339
2.388           9.64802e-07       0.00430609
2.392           9.08015e-07       0.00420844
2.396           8.24798e-07       0.00404092
2.4             7.55978e-07       0.00389776
2.404           6.70025e-07       0.00369727
2.408           6.17498e-07       0.00357644
2.412           6.28934e-07       0.0036371
2.416           6.42264e-07       0.00370384
2.42            6.55578e-07       0.00377114
2.424           6.44312e-07       0.00376788
2.428           6.31017e-07       0.00375821
2.432           6.16458e-07       0.0037441
2.436           6.01349e-07       0.00372751
2.44            6.00162e-07       0.00375381
2.444           5.63503e-07       0.00366686
2.448           5.25563e-07       0.00357019
2.452           4.91318e-07       0.00348031
2.456           4.63741e-07       0.00340924
2.46            5.0391e-07        0.00358348
2.464           5.338e-07         0.00371923
2.468           6.03398e-07       0.00398774
2.472           6.84468e-07       0.0042834
2.476           7.22448e-07       0.00443844
2.48            7.29978e-07       0.00450012
2.484           7.27005e-07       0.0045301
2.488           7.47454e-07       0.00463372
2.492           7.48933e-07       0.00467935
2.496           7.92393e-07       0.00485612
2.5             8.70717e-07       0.0051362
2.504           9.96558e-07       0.00554459
2.508           1.13147e-06       0.00596189
2.512           1.31185e-06       0.00647856
2.516           1.42551e-06       0.00681596
2.52            1.47267e-06       0.00699248
2.524           1.41778e-06       0.00692548
2.528           1.33089e-06       0.00677356
2.532           1.18303e-06       0.00644727
2.536           1.05337e-06       0.00614236
2.54            9.07314e-07       0.00575602
2.544           7.31215e-07       0.00521794
2.548           5.6315e-07        0.00462441
2.552           4.62667e-07       0.00423331
2.556           4.2267e-07        0.00408681
2.56            3.79537e-07       0.00391187
2.564           3.91467e-07       0.00401343
2.568           4.40234e-07       0.00429988
2.572           5.43508e-07       0.00482728
2.576           6.45783e-07       0.00531699
2.58            7.20374e-07       0.00567496
2.584           8.5324e-07        0.00624195
2.588           9.64231e-07       0.00670682
2.592           1.04857e-06       0.00706978
2.596           1.10457e-06       0.00733544
2.6             1.14299e-06       0.00754425
2.604           1.18839e-06       0.00777822
2.608           1.1769e-06        0.00782747
2.612           1.11542e-06       0.00770662
2.616           1.02548e-06       0.0074739
2.62            8.92357e-07       0.00705241
2.624           7.73855e-07       0.00664398
2.628           6.98182e-07       0.00638499
2.632           6.4288e-07        0.00619963
2.636           6.45612e-07       0.00628723
2.64            6.45573e-07       0.00636311
2.644           6.2666e-07        0.00634579
2.648           5.88964e-07       0.00622785
2.652           6.01033e-07       0.0063697
2.656           6.22426e-07       0.00656361
2.66            6.68681e-07       0.00688955
2.664           6.9504e-07        0.00711417
2.668           6.84994e-07       0.00715413
2.672           6.40173e-07       0.00700669
2.676           5.65407e-07       0.00667196
2.68            5.26424e-07       0.00652391
2.684           5.18609e-07       0.00656279
2.688           5.58641e-07       0.00690438
2.692           6.53159e-07       0.00756868
2.696           8.41372e-07       0.00871004
2.7             1.09879e-06       0.010094
2.704           1.30559e-06       0.0111598
2.708           1.48698e-06       0.0120815
2.712           1.48973e-06       0.012269
2.716           1.35095e-06       0.0118558
2.72            1.17671e-06       0.0112298
2.724           9.8232e-07        0.0104151
2.728           8.21124e-07       0.00966761
2.732           6.73632e-07       0.00889159
2.736           5.60895e-07       0.00824024
2.74            4.88107e-07       0.00780852
2.744           4.31634e-07       0.00746041
2.748           3.75646e-07       0.0070725
2.752           3.08713e-07       0.00651665
2.756           2.62519e-07       0.00610913
2.76            2.28497e-07       0.00579537
2.764           2.34532e-07       0.00597139
2.768           2.81177e-07       0.00665108
2.772           3.44007e-07       0.00748532
2.776           3.92638e-07       0.00813854
2.78            4.17503e-07       0.00854291
2.784           4.519e-07         0.00904953
2.788           4.80457e-07       0.00950316
2.792           5.67259e-07       0.0105191
2.796           7.48811e-07       0.0123149
2.8             9.25721e-07       0.0139559
2.804           1.10342e-06       0.0155338
2.808           1.21576e-06       0.0166282
2.812           1.20976e-06       0.0169203
2.816           1.13139e-06       0.0166968
2.82            9.31268e-07       0.0154619
2.824           7.3855e-07        0.0140589
2.828           5.96476e-07       0.0129043
2.832           5.7179e-07        0.0129085
2.836           5.48258e-07       0.0129187
2.84            4.99368e-07       0.0126054

